NetQIR: An Extension of QIR for Distributed Quantum Computing

The rapid advancement of quantum computing has highlighted the need for scalable and efficient software infrastructures to fully exploit its potential. Current quantum processors face significant scalability constraints due to the limited number of qubits per chip. In response, distributed quantum computing (DQC) -- achieved by networking multiple quantum processor units (QPUs) -- is emerging as a promising solution. To support this paradigm, robust intermediate representations (IRs) are needed to translate high-level quantum algorithms into executable instructions suitable for distributed systems. This paper presents NetQIR, an extension of Microsoft's Quantum Intermediate Representation (QIR), specifically designed to facilitate DQC by incorporating new instruction specifications. NetQIR was developed in response to the lack of abstraction at the network and hardware layers identified in the existing literature as a significant obstacle to effectively implementing distributed quantum algorithms. Based on this analysis, NetQIR introduces new essential abstraction features to support compilers in DQC contexts. It defines network communication instructions independent of specific hardware, abstracting the complexities of inter-QPU communication. Leveraging the QIR framework, NetQIR aims to bridge the gap between high-level quantum algorithm design and low-level hardware execution, thus promoting modular and scalable approaches to quantum software infrastructures for distributed applications.

==> example_pynetqir.py <==
from pynetqir.core import Environment
from pynetqir.quantum.gates import QuantumGate
from pynetqir.communication.communicator import Communicator
from pynetqir.communication.utils import QCommTypes, Rank, ConditionalType

env = Environment("teleport", 2, 1)
comm = Communicator(2)

qreg = env.get_qubits()
creg = env.get_results()

my_rank = comm.get_rank()
size = comm.get_size_world()

QuantumGate.H(qreg[0])
QuantumGate.CNOT(qreg[0], qreg[1])

QuantumGate.barrier()

QuantumGate.mz(qreg[0], creg[0])

QuantumGate.if_result(creg[0], qreg[1], QuantumGate.X, QuantumGate.I)

comm.conditional_by_rank(ConditionalType.GREATER_EQUAL, my_rank, "0",
                         lambda: comm.qsend("1", qreg[0], QCommTypes.TELEDATA),
                         lambda: comm.qrecv("0", qreg[0], QCommTypes.TELEDATA))

env.finalize()
